State Dependent Riccati for dynamic boundary control to optimize irrigation in Richards' Equation framework

We present an approach for the optimization of irrigation in a Richards' equation framework. We introduce a proper cost functional, aimed at minimizing the amount of water provided by irrigation, at the same time maximizing the root water uptake, which is modeled by a sink term in the continuity equation. The control is acting on the boundary of the dynamics and due to the nature of the mathematical problem we use a State-Dependent Riccati approach which provides suboptimal control in feedback form, applied to the system of ODEs resulting from the Richards' equation semidiscretization in space. The problem is tested with existing hydraulic parameters, also considering proper root water uptake functions. The numerical simulations also consider the presence of noise in the model to further validate the use of a feedback control approach.

==> new_images/images_noise/cost_final.m <==
total_cost =


   45.6918

total_cost =

   16.6094

==> new_images/images_noise_K/cost_final.m <==
total_cost =

   45.5444


total_cost =

   16.3367

==> new_images/images_noise_K_Gardner/total_cost.m <==
total_cost =

  191.7082


total_cost =

    9.5933
